AdS$\times$S Mellin Bootstrap, Hidden 10d Symmetry and Five-point Kaluza-Klein Functions in $\mathcal{N}=4$ SYM

We propose an AdS$\times$S factorization formula at the level of the generating function for correlators with arbitrary Kaluza-Klein configurations, and implement it in the supergravity limit of $\mathcal{N}=4$ super Yang-Mills. By incorporating this mechanism into Mellin space bootstrap, together with an observed $Z_2$ symmetry under AdS$\ \leftrightarrow\ $S, we manage to simultaneously work out unified formulas both for all five-point half-BPS correlators and for all four-point correlators with one superdescendant. This AdS\times$S bootstrap method is directly applicable to generic multi-point computation at tree level.

==> anc/Results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    145104,       4371]
NotebookOptionsPosition[    141837,       4313]
NotebookOutlinePosition[    142235,       4329]
CellTagsIndexPosition[    142192,       4326]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Initialize and formatting", "Section",
 CellChangeTimes->{{3.929356765687662*^9, 3.929356767152246*^9}, {
  3.9618373791842365`*^9, 3.961837382680702*^9}, {3.96184431295326*^9, 
  3.961844334688614*^9}},ExpressionUUID->"38127876-8e12-48db-a204-\
b3843bbb7d9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}]], "Code",
 CellLabel->"In[12]:=",ExpressionUUID->"90069e22-5b31-4ecb-a2be-abf78bd457c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "\[Gamma]", ",", "n", ",", "\[Rho]", ",", "X", ",", "T", ",", "M", ",", 
    "P", ",", "M5", ",", "possibleR"}], "]"}], ";"}]], "Code",
 CellChangeTimes->{{3.96183817251684*^9, 3.9618382032235003`*^9}, {
  3.9618386555587997`*^9, 3.961838656462266*^9}, {3.9618404938991146`*^9, 
  3.9618404946864376`*^9}, {3.9618411726051083`*^9, 3.9618411914827538`*^9}, {
  3.961848437812085*^9, 
  3.961848440211697*^9}},ExpressionUUID->"eb4710ba-0ca0-455f-9b87-\
f13e521877fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Gamma]", ",", "n", ",", "\[Rho]"}], "}"}], ",", "Orderless"}],
    "]"}], ";"}]], "Code",
 CellChangeTimes->{{3.940907704908415*^9, 3.9409077173721933`*^9}, {
   3.940907761254751*^9, 3.940907769508395*^9}, 3.940907860828375*^9, {
   3.940907934863081*^9, 3.940907935169299*^9}, {3.941372947354423*^9, 
   3.941372947756584*^9}, {3.94342641676127*^9, 3.943426419040897*^9}, {
   3.961837407670766*^9, 3.9618374078245173`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"e74b1df9-8fd1-443e-b464-cb811e807962"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"\[Gamma]", "[", 
     RowBox[{"i_Integer", ",", "j_Integer"}], "]"}], "]"}], ":=", 
   SubscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"10", "i"}], "+", "j"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"SubscriptBox", "[", 
      RowBox[{"\"\<\[Gamma]\>\"", ",", "s_String"}], "]"}], ",", 
     "StandardForm"}], "]"}], ":=", 
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"RowBox", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Gamma]\>\"", ",", "\"\<[\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "1"}], "]"}], ",", "\"\<,\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "2"}], "]"}], ",", "\"\<]\>\""}], "}"}], "]"}], ",",
      "StandardForm"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"n", "[", 
     RowBox[{"i_Integer", ",", "j_Integer"}], "]"}], "]"}], ":=", 
   SubscriptBox["n", 
    RowBox[{
     RowBox[{"10", "i"}], "+", "j"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"SubscriptBox", "[", 
      RowBox[{"\"\<n\>\"", ",", "s_String"}], "]"}], ",", "StandardForm"}], 
    "]"}], ":=", 
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"RowBox", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<n\>\"", ",", "\"\<[\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "1"}], "]"}], ",", "\"\<,\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "2"}], "]"}], ",", "\"\<]\>\""}], "}"}], "]"}], ",",
      "StandardForm"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"i_Integer", ",", "j_Integer"}], "]"}], "]"}], ":=", 
   SubscriptBox["\[Rho]", 
    RowBox[{
     RowBox[{"10", "i"}], "+", "j"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"SubscriptBox", "[", 
      RowBox[{"\"\<\[Rho]\>\"", ",", "s_String"}], "]"}], ",", 
     "StandardForm"}], "]"}], ":=", 
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"RowBox", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Rho]\>\"", ",", "\"\<[\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "1"}], "]"}], ",", "\"\<,\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "2"}], "]"}], ",", "\"\<]\>\""}], "}"}], "]"}], ",",
      "StandardForm"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"X", "[", 
     RowBox[{"i_Integer", ",", "j_Integer"}], "]"}], "]"}], ":=", 
   SubscriptBox["X", 
    RowBox[{
     RowBox[{"10", "i"}], "+", "j"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"SubscriptBox", "[", 
      RowBox[{"\"\<X\>\"", ",", "s_String"}], "]"}], ",", "StandardForm"}], 
    "]"}], ":=", 
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"RowBox", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<X\>\"", ",", "\"\<[\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "1"}], "]"}], ",", "\"\<,\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "2"}], "]"}], ",", "\"\<]\>\""}], "}"}], "]"}], ",",
      "StandardForm"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"T", "[", 
     RowBox[{"i_Integer", ",", "j_Integer"}], "]"}], "]"}], ":=", 
   SubscriptBox["T", 
    RowBox[{
     RowBox[{"10", "i"}], "+", "j"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"SubscriptBox", "[", 
      RowBox[{"\"\<T\>\"", ",", "s_String"}], "]"}], ",", "StandardForm"}], 
    "]"}], ":=", 
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"RowBox", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<T\>\"", ",", "\"\<[\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "1"}], "]"}], ",", "\"\<,\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "2"}], "]"}], ",", "\"\<]\>\""}], "}"}], "]"}], ",",
      "StandardForm"}], "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.918710271110756*^9, 3.918710280261079*^9}, {
   3.918886752729768*^9, 3.918886759130642*^9}, {3.929355981878242*^9, 
   3.9293560734544973`*^9}, {3.929368453776622*^9, 3.929368455154438*^9}, 
   3.9293699939698277`*^9, 3.9294276124901447`*^9, {3.929521308861416*^9, 
   3.929521336619897*^9}, {3.9308727729431524`*^9, 3.930872773068816*^9}, {
   3.940907905261992*^9, 3.940907926723678*^9}, {3.943449258999948*^9, 
   3.9434492604411917`*^9}, 3.952000145085329*^9, {3.96183738783167*^9, 
   3.96183738907395*^9}, {3.961844365693976*^9, 3.961844381952815*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"58d44795-ce54-4265-abb2-694503c830c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Superdescendant Amplitudes ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalM]", 
    RowBox[{"3", ",", "\[ScriptCapitalX]"}]], TraditionalForm]],
  ExpressionUUID->"ddc3e82c-a9e3-46be-b77f-ff60c7773a55"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalM]", 
    RowBox[{"4", ",", "\[ScriptCapitalX]"}]], TraditionalForm]],
  ExpressionUUID->"842779b3-0ff8-49d7-9e32-7d341fc66640"]
}], "Section",
 CellChangeTimes->{{3.9618374198645267`*^9, 3.9618375133587093`*^9}, {
  3.9618444089185753`*^9, 
  3.961844419466531*^9}},ExpressionUUID->"96671486-a033-40eb-8f3e-\
ca410846fe1a"],

Cell["\<\
Import the AdSxS Mellin amplitudes M[n,X] of the generating functions <\
\[ScriptCapitalX](1)\[ScriptCapitalO](2)...\[ScriptCapitalO](n)>, for n=3,4.\
\>", "Text",
 CellChangeTimes->{{3.9618446157160997`*^9, 
  3.961844663512904*^9}},ExpressionUUID->"56709338-ad6e-4c3e-8f69-\
59076f008079"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<MX.mx\>\"", "]"}], ";"}]], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"24cb5834-2a32-45e5-b295-f21dc3cc2b4d"],

Cell["Examples:", "Text",
 CellChangeTimes->{{3.961844689715769*^9, 
  3.961844693451461*^9}},ExpressionUUID->"31196537-b013-443e-a2ec-\
030d8fab2338"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M", "[", 
  RowBox[{"3", ",", "J"}], "]"}]], "Input",
 CellChangeTimes->{{3.9618446700955353`*^9, 3.9618446767255096`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"47a4672a-c4b6-4efe-a840-0cc63e1e8779"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["n", "13"], " ", 
      SubscriptBox["n", "23"], " ", 
      SubscriptBox["\[Gamma]", "13"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["n", "12"]}], " ", 
      SubscriptBox["n", "23"], " ", 
      SubscriptBox["\[Gamma]", "13"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["n", "13"]}], " ", 
      SubscriptBox["n", "23"], " ", 
      SubscriptBox["\[Gamma]", "12"]}], ",", 
     RowBox[{
      SubscriptBox["n", "12"], " ", 
      SubscriptBox["n", "23"], " ", 
      SubscriptBox["\[Gamma]", "12"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.961844672292798*^9, 3.961844677227188*^9}},
 CellLabel->"Out[17]=",ExpressionUUID->"7a024c95-82c1-4e48-9775-99d041ae0df2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M", "[", 
  RowBox[{"4", ",", "O"}], "]"}]], "Input",
 CellChangeTimes->{{3.961844674187297*^9, 3.961844680974337*^9}, 
   3.961848411124936*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"e65a5706-81bd-4c01-b875-fc2693f69398"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["n", "13"], " ", 
   SubscriptBox["n", "14"], " ", 
   SubscriptBox["n", "23"]}], "-", 
  RowBox[{
   SubscriptBox["n", "13"], " ", 
   SubsuperscriptBox["n", "14", "2"], " ", 
   SubscriptBox["n", "23"]}], "+", 
  RowBox[{
   SubscriptBox["n", "14"], " ", 
   SubsuperscriptBox["n", "23", "2"]}], "-", 
  RowBox[{
   SubscriptBox["n", "13"], " ", 
   SubscriptBox["n", "14"], " ", 
   SubsuperscriptBox["n", "23", "2"]}], "-", 
  RowBox[{
   SubsuperscriptBox["n", "14", "2"], " ", 
   SubsuperscriptBox["n", "23", "2"]}], "+", 
  RowBox[{
   SubscriptBox["n", "13"], " ", 
   SubsuperscriptBox["n", "14", "2"], " ", 
   SubsuperscriptBox["n", "23", "2"]}], "-", 
  RowBox[{
   SubscriptBox["n", "14"], " ", 
   SubsuperscriptBox["n", "23", "3"]}], "+", 
  RowBox[{
   SubsuperscriptBox["n", "14", "2"], " ", 
   SubsuperscriptBox["n", "23", "3"]}], "+", 
  RowBox[{
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "13"], " ", 
   SubscriptBox["n", "24"]}], "-", 
  RowBox[{
   SubscriptBox["n", "12"], " ", 
   SubsuperscriptBox["n", "13", "2"], " ", 
   SubscriptBox["n", "24"]}], "+", 
  RowBox[{
   SubscriptBox["n", "14"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubscriptBox["n", "24"]}], "-", 
  RowBox[{"3", " ", 
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "13"], " ", 
   SubscriptBox["n", "14"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubscriptBox["n", "24"]}], "-", 
  RowBox[{
   SubsuperscriptBox["n", "13", "2"], " ", 
   SubscriptBox["n", "14"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubscriptBox["n", "24"]}], "-", 
  RowBox[{
   SubsuperscriptBox["n", "14", "2"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubscriptBox["n", "24"]}], "-", 
  RowBox[{
   SubscriptBox["n", "14"], " ", 
   SubsuperscriptBox["n", "23", "2"], " ", 
   SubscriptBox["n", "24"]}], "+", 
  RowBox[{
   SubsuperscriptBox["n", "14", "2"], " ", 
   SubsuperscriptBox["n", "23", "2"], " ", 
   SubscriptBox["n", "24"]}], "-", 
  RowBox[{
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "13"], " ", 
   SubsuperscriptBox["n", "24", "2"]}], "+", 
  RowBox[{
   SubscriptBox["n", "12"], " ", 
   SubsuperscriptBox["n", "13", "2"], " ", 
   SubsuperscriptBox["n", "24", "2"]}], "-", 
  RowBox[{
   SubscriptBox["n", "13"], " ", 
   SubscriptBox["n", "14"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubsuperscriptBox["n", "24", "2"]}], "+", 
  RowBox[{
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "13"], " ", 
   SubscriptBox["n", "34"]}], "-", 
  RowBox[{
   SubsuperscriptBox["n", "12", "2"], " ", 
   SubscriptBox["n", "13"], " ", 
   SubscriptBox["n", "34"]}], "+", 
  RowBox[{
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubscriptBox["n", "34"]}], "-", 
  RowBox[{
   SubsuperscriptBox["n", "12", "2"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubscriptBox["n", "34"]}], "+", 
  RowBox[{
   SubscriptBox["n", "14"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubscriptBox["n", "34"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "13"], " ", 
   SubscriptBox["n", "14"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubscriptBox["n", "34"]}], "-", 
  RowBox[{
   SubsuperscriptBox["n", "14", "2"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubscriptBox["n", "34"]}], "-", 
  RowBox[{
   SubscriptBox["n", "14"], " ", 
   SubsuperscriptBox["n", "23", "2"], " ", 
   SubscriptBox["n", "34"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "14"], " ", 
   SubsuperscriptBox["n", "23", "2"], " ", 
   SubscriptBox["n", "34"]}], "+", 
  RowBox[{
   SubsuperscriptBox["n", "14", "2"], " ", 
   SubsuperscriptBox["n", "23", "2"], " ", 
   SubscriptBox["n", "34"]}], "+", 
  RowBox[{
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "24"], " ", 
   SubscriptBox["n", "34"]}], "-", 
  RowBox[{
   SubsuperscriptBox["n", "12", "2"], " ", 
   SubscriptBox["n", "24"], " ", 
   SubscriptBox["n", "34"]}], "-", 
  RowBox[{
   SubsuperscriptBox["n", "12", "2"], " ", 
   SubscriptBox["n", "13"], " ", 
   SubscriptBox["n", "24"], " ", 
   SubscriptBox["n", "34"]}], "-", 
  RowBox[{
   SubscriptBox["n", "12"], " ", 
   SubsuperscriptBox["n", "13", "2"], " ", 
   SubscriptBox["n", "24"], " ", 
   SubscriptBox["n", "34"]}], "-", 
  RowBox[{"4", " ", 
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "13"], " ", 
   SubscriptBox["n", "14"], " ", 
   SubscriptBox["n", "24"], " ", 
   SubscriptBox["n", "34"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "13"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubscriptBox["n", "24"], " ", 
   SubscriptBox["n", "34"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "14"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubscriptBox["n", "24"], " ", 
   SubscriptBox["n", "34"]}], "-", 
  RowBox[{
   SubscriptBox["n", "13"], " ", 
   SubscriptBox["n", "14"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubscriptBox["n", "24"], " ", 
   SubscriptBox["n", "34"]}], "-", 
  RowBox[{
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "13"], " ", 
   SubsuperscriptBox["n", "24", "2"], " ", 
   SubscriptBox["n", "34"]}], "+", 
  RowBox[{
   SubscriptBox["n", "12"], " ", 
   SubsuperscriptBox["n", "34", "2"]}], "-", 
  RowBox[{
   SubsuperscriptBox["n", "12", "2"], " ", 
   SubsuperscriptBox["n", "34", "2"]}], "-", 
  RowBox[{
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "13"], " ", 
   SubsuperscriptBox["n", "34", "2"]}], "+", 
  RowBox[{
   SubsuperscriptBox["n", "12", "2"], " ", 
   SubscriptBox["n", "13"], " ", 
   SubsuperscriptBox["n", "34", "2"]}], "-", 
  RowBox[{
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubsuperscriptBox["n", "34", "2"]}], "+", 
  RowBox[{
   SubsuperscriptBox["n", "12", "2"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubsuperscriptBox["n", "34", "2"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "14"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubsuperscriptBox["n", "34", "2"]}], "-", 
  RowBox[{
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "24"], " ", 
   SubsuperscriptBox["n", "34", "2"]}], "+", 
  RowBox[{
   SubsuperscriptBox["n", "12", "2"], " ", 
   SubscriptBox["n", "24"], " ", 
   SubsuperscriptBox["n", "34", "2"]}], "-", 
  RowBox[{
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "13"], " ", 
   SubscriptBox["n", "24"], " ", 
   SubsuperscriptBox["n", "34", "2"]}], "-", 
  RowBox[{
   SubscriptBox["n", "12"], " ", 
   SubsuperscriptBox["n", "34", "3"]}], "+", 
  RowBox[{
   SubsuperscriptBox["n", "12", "2"], " ", 
   SubsuperscriptBox["n", "34", "3"]}], "-", 
  RowBox[{
   SubscriptBox["n", "14"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubscriptBox["\[Gamma]", "23"]}], "+", 
  RowBox[{
   SubsuperscriptBox["n", "14", "2"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubscriptBox["\[Gamma]", "23"]}], "+", 
  RowBox[{
   SubscriptBox["n", "14"], " ", 
   SubsuperscriptBox["n", "23", "2"], " ", 
   SubscriptBox["\[Gamma]", "23"]}], "-", 
  RowBox[{
   SubsuperscriptBox["n", "14", "2"], " ", 
   SubsuperscriptBox["n", "23", "2"], " ", 
   SubscriptBox["\[Gamma]", "23"]}], "-", 
  RowBox[{
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "34"], " ", 
   SubscriptBox["\[Gamma]", "23"]}], "+", 
  RowBox[{
   SubsuperscriptBox["n", "12", "2"], " ", 
   SubscriptBox["n", "34"], " ", 
   SubscriptBox["\[Gamma]", "23"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "14"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubscriptBox["n", "34"], " ", 
   SubscriptBox["\[Gamma]", "23"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "13"], " ", 
   SubscriptBox["n", "24"], " ", 
   SubscriptBox["n", "34"], " ", 
   SubscriptBox["\[Gamma]", "23"]}], "+", 
  RowBox[{
   SubscriptBox["n", "12"], " ", 
   SubsuperscriptBox["n", "34", "2"], " ", 
   SubscriptBox["\[Gamma]", "23"]}], "-", 
  RowBox[{
   SubsuperscriptBox["n", "12", "2"], " ", 
   SubsuperscriptBox["n", "34", "2"], " ", 
   SubscriptBox["\[Gamma]", "23"]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["n", "14"]}], ")"}], " ", 
    SubscriptBox["n", "14"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["n", "23"]}], ")"}], " ", 
    SubscriptBox["n", "23"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SubscriptBox["n", "12"], "+", 
      SubscriptBox["n", "23"], "-", 
      SubscriptBox["\[Gamma]", "23"], "-", 
      SubscriptBox["\[Gamma]", "34"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["n", "13"], "+", 
      SubscriptBox["n", "23"], "+", 
      SubscriptBox["n", "24"], "+", 
      SubscriptBox["n", "34"], "-", 
      SubscriptBox["\[Gamma]", "23"], "-", 
      SubscriptBox["\[Gamma]", "34"]}], ")"}]}], 
   RowBox[{"1", "-", 
    SubscriptBox["n", "23"], "+", 
    SubscriptBox["\[Gamma]", "23"]}]], "-", 
  RowBox[{
   SubscriptBox["n", "14"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubscriptBox["\[Gamma]", "34"]}], "+", 
  RowBox[{
   SubsuperscriptBox["n", "14", "2"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubscriptBox["\[Gamma]", "34"]}], "+", 
  RowBox[{
   SubscriptBox["n", "14"], " ", 
   SubsuperscriptBox["n", "23", "2"], " ", 
   SubscriptBox["\[Gamma]", "34"]}], "-", 
  RowBox[{
   SubsuperscriptBox["n", "14", "2"], " ", 
   SubsuperscriptBox["n", "23", "2"], " ", 
   SubscriptBox["\[Gamma]", "34"]}], "+", 
  RowBox[{
   SubscriptBox["n", "13"], " ", 
   SubscriptBox["n", "24"], " ", 
   SubscriptBox["\[Gamma]", "34"]}], "-", 
  RowBox[{
   SubsuperscriptBox["n", "13", "2"], " ", 
   SubscriptBox["n", "24"], " ", 
   SubscriptBox["\[Gamma]", "34"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["n", "13"], " ", 
   SubscriptBox["n", "14"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubscriptBox["n", "24"], " ", 
   SubscriptBox["\[Gamma]", "34"]}], "-", 
  RowBox[{
   SubscriptBox["n", "13"], " ", 
   SubsuperscriptBox["n", "24", "2"], " ", 
   SubscriptBox["\[Gamma]", "34"]}], "+", 
  RowBox[{
   SubsuperscriptBox["n", "13", "2"], " ", 
   SubsuperscriptBox["n", "24", "2"], " ", 
   SubscriptBox["\[Gamma]", "34"]}], "-", 
  RowBox[{
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "34"], " ", 
   SubscriptBox["\[Gamma]", "34"]}], "+", 
  RowBox[{
   SubsuperscriptBox["n", "12", "2"], " ", 
   SubscriptBox["n", "34"], " ", 
   SubscriptBox["\[Gamma]", "34"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["n", "12"], " ", 
   SubscriptBox["n", "14"], " ", 
   SubscriptBox["n", "23"], " ", 
   SubscriptBox["n", "34"], " ", 
   SubscriptBox["\[Gamma]", "34"]}], "+", 
  RowBox[{
   SubscriptBox["n", "12"], " ", 
   SubsuperscriptBox["n", "34", "2"], " ", 
   SubscriptBox["\[Gamma]", "34"]}], "-", 
  RowBox[{
   SubsuperscriptBox["n", "12", "2"], " ", 
   SubsuperscriptBox["n", "34", "2"], " ", 
   SubscriptBox["\[Gamma]", "34"]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["n", "13"]}], ")"}], " ", 
    SubscriptBox["n", "13"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["n", "24"]}], ")"}], " ", 
    SubscriptBox["n", "24"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["n", "14"], "+", 
      SubscriptBox["n", "23"], "+", 
      SubscriptBox["n", "34"], "-", 
      SubscriptBox["\[Gamma]", "34"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["n", "12"], "+", 
      SubscriptBox["\[Gamma]", "34"]}], ")"}]}], 
   RowBox[{"1", "+", 
    SubscriptBox["n", "23"], "+", 
    SubscriptBox["n", "34"], "-", 
    SubscriptBox["\[Gamma]", "23"], "-", 
    SubscriptBox["\[Gamma]", "34"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["n", "12"]}], ")"}], " ", 
    SubscriptBox["n", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["n", "34"]}], ")"}], " ", 
    SubscriptBox["n", "34"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SubscriptBox["n", "14"], "+", 
      SubscriptBox["n", "34"], "-", 
      SubscriptBox["\[Gamma]", "23"], "-", 
      SubscriptBox["\[Gamma]", "34"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["n", "13"], "+", 
      SubscriptBox["n", "23"], "+", 
      SubscriptBox["n", "24"], "+", 
      SubscriptBox["n", "34"], "-", 
      SubscriptBox["\[Gamma]", "23"], "-", 
      SubscriptBox["\[Gamma]", "34"]}], ")"}]}], 
   RowBox[{"1", "-", 
    SubscriptBox["n", "34"], "+", 
    SubscriptBox["\[Gamma]", "34"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["n", "34"]}], "+", 
     SubscriptBox["\[Gamma]", "34"]}]], 
   RowBox[{
    SubscriptBox["n", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["n", "13"], "+", 
      SubscriptBox["n", "14"], "+", 
      SubscriptBox["n", "23"], "+", 
      SubscriptBox["n", "24"]}], ")"}], " ", 
    SubscriptBox["n", "34"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["n", "13"], " ", 
       SubscriptBox["n", "14"], " ", 
       SubscriptBox["n", "23"]}], "+", 
      RowBox[{
       SubscriptBox["n", "14"], " ", 
       SubsuperscriptBox["n", "23", "2"]}], "+", 
      RowBox[{
       SubscriptBox["n", "13"], " ", 
       SubscriptBox["n", "14"], " ", 
       SubscriptBox["n", "24"]}], "+", 
      RowBox[{
       SubscriptBox["n", "14"], " ", 
       SubscriptBox["n", "23"], " ", 
       SubscriptBox["n", "24"]}], "+", 
      RowBox[{
       SubscriptBox["n", "14"], " ", 
       SubscriptBox["n", "23"], " ", 
       SubscriptBox["n", "34"]}], "-", 
      RowBox[{
       SubscriptBox["n", "13"], " ", 
       SubscriptBox["n", "24"], " ", 
       SubscriptBox["n", "34"]}], "-", 
      RowBox[{
       SubscriptBox["n", "14"], " ", 
       SubscriptBox["n", "23"], " ", 
       SubscriptBox["\[Gamma]", "23"]}], "+", 
      RowBox[{
       SubscriptBox["n", "13"], " ", 
       SubscriptBox["n", "24"], " ", 
       SubscriptBox["\[Gamma]", "23"]}], "-", 
      RowBox[{
       SubscriptBox["n", "14"], " ", 
       SubscriptBox["n", "23"], " ", 
       SubscriptBox["\[Gamma]", "34"]}], "+", 
      RowBox[{
       SubscriptBox["n", "13"], " ", 
       SubscriptBox["n", "24"], " ", 
       SubscriptBox["\[Gamma]", "34"]}]}], ")"}]}]}], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["n", "13"], " ", 
    SubscriptBox["n", "24"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["n", "12"], "+", 
      SubscriptBox["n", "14"], "+", 
      SubscriptBox["n", "23"], "+", 
      SubscriptBox["n", "34"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["n", "12"], " ", 
       SubscriptBox["n", "14"], " ", 
       SubscriptBox["n", "23"]}], "+", 
      RowBox[{
       SubscriptBox["n", "12"], " ", 
       SubscriptBox["n", "14"], " ", 
       SubscriptBox["n", "34"]}], "+", 
      RowBox[{
       SubscriptBox["n", "12"], " ", 
       SubscriptBox["n", "23"], " ", 
       SubscriptBox["n", "34"]}], "+", 
      RowBox[{
       SubscriptBox["n", "12"], " ", 
       SubsuperscriptBox["n", "34", "2"]}], "+", 
      RowBox[{
       SubscriptBox["n", "14"], " ", 
       SubscriptBox["n", "23"], " ", 
       SubscriptBox["\[Gamma]", "34"]}], "-", 
      RowBox[{
       SubscriptBox["n", "12"], " ", 
       SubscriptBox["n", "34"], " ", 
       SubscriptBox["\[Gamma]", "34"]}]}], ")"}]}], 
   RowBox[{
    SubscriptBox["n", "23"], "+", 
    SubscriptBox["n", "34"], "-", 
    SubscriptBox["\[Gamma]", "23"], "-", 
    SubscriptBox["\[Gamma]", "34"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["n", "23"]}], "+", 
     SubscriptBox["\[Gamma]", "23"]}]], 
   RowBox[{
    SubscriptBox["n", "14"], " ", 
    SubscriptBox["n", "23"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["n", "12"], "+", 
      SubscriptBox["n", "13"], "+", 
      SubscriptBox["n", "24"], "+", 
      SubscriptBox["n", "34"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["n", "12"], " ", 
       SubscriptBox["n", "13"], " ", 
       SubscriptBox["n", "24"]}], "-", 
      RowBox[{
       SubscriptBox["n", "13"], " ", 
       SubscriptBox["n", "23"], " ", 
       SubscriptBox["n", "24"]}], "+", 
      RowBox[{
       SubscriptBox["n", "12"], " ", 
       SubscriptBox["n", "13"], " ", 
       SubscriptBox["n", "34"]}], "+", 
      RowBox[{
       SubscriptBox["n", "12"], " ", 
       SubscriptBox["n", "23"], " ", 
       SubscriptBox["n", "34"]}], "+", 
      RowBox[{
       SubscriptBox["n", "12"], " ", 
       SubscriptBox["n", "24"], " ", 
       SubscriptBox["n", "34"]}], "+", 
      RowBox[{
       SubscriptBox["n", "12"], " ", 
       SubsuperscriptBox["n", "34", "2"]}], "+", 
      RowBox[{
       SubscriptBox["n", "13"], " ", 
       SubscriptBox["n", "24"], " ", 
       SubscriptBox["\[Gamma]", "23"]}], "-", 
      RowBox[{
       SubscriptBox["n", "12"], " ", 
       SubscriptBox["n", "34"], " ", 
       SubscriptBox["\[Gamma]", "23"]}], "+", 
      RowBox[{
       SubscriptBox["n", "13"], " ", 
       SubscriptBox["n", "24"], " ", 
       SubscriptBox["\[Gamma]", "34"]}], "-", 
      RowBox[{
       SubscriptBox["n", "12"], " ", 
       SubscriptBox["n", "34"], " ", 
       SubscriptBox["\[Gamma]", "34"]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.961844681432884*^9, 3.9618484146976013`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"5addf9fc-1ea1-4f2b-87ec-8d381c267d09"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Five-point Amplitude ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalM]", "5"], TraditionalForm]],ExpressionUUID->
  "0297133f-45b3-4330-9bc1-e9f63c46df8d"]
}], "Section",
 CellChangeTimes->{{3.961838505730549*^9, 3.961838519231329*^9}, 
   3.961841305690333*^9},ExpressionUUID->"5a1958b0-a2bd-414b-a2c7-\
4c75e047e452"],

Cell["\<\
Import the polynomials P[k1,k2], P[k3], P[] as defined in the paper.\
\>", "Text",
 CellChangeTimes->{{3.961844727966652*^9, 
  3.96184480357824*^9}},ExpressionUUID->"971a3034-93de-4600-bd0b-\
aae7311e8592"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<Ppolynomials.mx\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9618391278071876`*^9, 3.961839129212841*^9}, {
  3.96183958900299*^9, 3.961839591930093*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"0e0d0491-c51c-4cde-b427-5142506de5bb"],

Cell["We can construct M5 by summing over permutations.", "Text",
 CellChangeTimes->{{3.961844830035021*^9, 
  3.9618448685314302`*^9}},ExpressionUUID->"47d0ff24-669f-41e7-a85e-\
47b6e7cd099e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"permutations", "=", 
   RowBox[{"Thread", "/@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], "\[Rule]",
         "#"}], "&"}], "/@", 
      RowBox[{"Permutations", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}]}],
      ")"}]}]}], ";"}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"39c365a2-0b13-49d2-9752-bce57b7b16ab"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"doublePole", "=", 
   RowBox[{
    FractionBox["1", "8"], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"P", "[", 
          RowBox[{"0", ",", "0"}], "]"}], 
         RowBox[{
          SubscriptBox["\[Rho]", "12"], 
          SubscriptBox["\[Rho]", "45"]}]], "+", 
        FractionBox[
         RowBox[{"P", "[", 
          RowBox[{"0", ",", "1"}], "]"}], 
         RowBox[{
          SubscriptBox["\[Rho]", "12"], 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "45"], "+", "1"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"P", "[", 
          RowBox[{"1", ",", "0"}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "12"], "+", "1"}], ")"}], 
          SubscriptBox["\[Rho]", "45"]}]], "+", 
        FractionBox[
         RowBox[{"P", "[", 
          RowBox[{"1", ",", "1"}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "12"], "+", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "45"], "+", "1"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"P", "[", 
          RowBox[{"1", ",", "2"}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "12"], "+", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "45"], "+", "2"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"P", "[", 
          RowBox[{"2", ",", "1"}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "12"], "+", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "45"], "+", "1"}], ")"}]}]]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", ":", 
          RowBox[{"(", 
           RowBox[{"_\[Gamma]", "|", "_n", "|", "_\[Rho]"}], ")"}]}], "\[RuleDelayed]", 
         RowBox[{"(", 
          RowBox[{"a", "/.", "perm"}], ")"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"perm", ",", "permutations"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"singlePole", "=", 
   RowBox[{
    FractionBox["1", "12"], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"P", "[", "0", "]"}], 
         SubscriptBox["\[Rho]", "12"]], "+", 
        FractionBox[
         RowBox[{"P", "[", "1", "]"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[Rho]", "12"], "+", "1"}], ")"}]], "+", 
        FractionBox[
         RowBox[{"P", "[", "2", "]"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[Rho]", "12"], "+", "2"}], ")"}]]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", ":", 
          RowBox[{"(", 
           RowBox[{"_\[Gamma]", "|", "_n", "|", "_\[Rho]"}], ")"}]}], "\[RuleDelayed]", 
         RowBox[{"(", 
          RowBox[{"a", "/.", "perm"}], ")"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"perm", ",", "permutations"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"regular", "=", 
   RowBox[{"P", "[", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9618392504776864`*^9, 3.96183926890335*^9}, {
  3.9618393125758505`*^9, 3.961839455938607*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"4f80bbee-e351-48ad-9dbb-cd037a3bf830"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M5", "=", 
   RowBox[{"doublePole", "+", "singlePole", "+", "regular"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9618394431037745`*^9, 3.96183946670779*^9}, {
   3.961844903545436*^9, 3.961844906053108*^9}, 3.961844951425254*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"1127f1c8-bda0-4537-a7eb-addd6eec6866"]
}, Open  ]],

Cell[CellGroupData[{

Cell["All Possible R-factors", "Section",
 CellChangeTimes->{{3.961847772266891*^9, 
  3.961847782851657*^9}},ExpressionUUID->"66bce86a-9106-4a82-9989-\
7583f81330f7"],

Cell["\<\
The list of all possible R-factors (up to permuting labels) can be loaded as \
a Key-Value list through\
\>", "Text",
 CellChangeTimes->{{3.96184778527208*^9, 3.961847799906312*^9}, {
  3.9618478477389717`*^9, 3.961847849859014*^9}, {3.961847914532732*^9, 
  3.9618479236384907`*^9}, {3.961848007633235*^9, 
  3.961848021127125*^9}},ExpressionUUID->"3ef92283-7aa8-4677-806b-\
f597377331c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"possibleR", "=", 
   RowBox[{"Get", "[", "\"\<possible_Rfactors.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9618478546641483`*^9, 3.961847888333212*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"ad2a366e-b621-4365-ba62-2bfb96c83f22"],

Cell["\<\
The Keys are named according to the definition in the Supplemental Material. \
For example,\
\>", "Text",
 CellChangeTimes->{{3.961847971252483*^9, 3.961847994101799*^9}, {
  3.9618480822583513`*^9, 
  3.9618480848638067`*^9}},ExpressionUUID->"b93c8743-b2be-497f-9752-\
254f8d5cc9ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Keys", "[", "possibleR", "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "15", ",", "39", ",", "40"}], "}"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.96184799554946*^9, 3.96184799765434*^9}, {
  3.9618480438854723`*^9, 3.961848077001264*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"f45b72a2-85cf-433e-bc98-4fba1a53ebe0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Iee", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], ",", 
   RowBox[{"Ixe", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{"Iey", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "3", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{"Ixy1", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
   RowBox[{"Ixy2", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9618479982556553`*^9, {3.961848052616226*^9, 3.96184807738657*^9}},
 CellLabel->"Out[62]=",ExpressionUUID->"1852a450-f47c-41ba-830d-e747486392c2"]
}, Open  ]],

Cell["Examples:", "Text",
 CellChangeTimes->{{3.9618480881941833`*^9, 
  3.961848092439466*^9}},ExpressionUUID->"00cd2fd2-2356-4950-a3e9-\
c88ce30b335e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Iee", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], "/.", 
  "possibleR"}]], "Input",
 CellChangeTimes->{{3.961848093400585*^9, 3.961848097011236*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"9e815b0a-3dd2-48ff-a04f-dfbcf58653b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["T", "14"]}], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubsuperscriptBox["X", "15", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubsuperscriptBox["X", "15", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubsuperscriptBox["X", "15", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubsuperscriptBox["X", "15", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubsuperscriptBox["X", "15", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubsuperscriptBox["X", "15", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "15", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "15", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "15", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "15", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "15", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "15", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "15", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubsuperscriptBox["T", "25", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubsuperscriptBox["T", "34", "2"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "24", "2"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "14", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubsuperscriptBox["T", "35", "2"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "23", "2"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "13", "2"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "12", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubsuperscriptBox["T", "45", "2"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "15", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubsuperscriptBox["T", "25", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubsuperscriptBox["T", "34", "2"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "24", "2"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "14", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubsuperscriptBox["T", "35", "2"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "23", "2"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "13", "2"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{"4", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "12", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubsuperscriptBox["T", "45", "2"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubsuperscriptBox["X", "25", "2"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubsuperscriptBox["X", "25", "2"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubsuperscriptBox["X", "25", "2"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubsuperscriptBox["X", "25", "2"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubsuperscriptBox["X", "25", "2"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubsuperscriptBox["X", "25", "2"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubsuperscriptBox["X", "25", "2"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubsuperscriptBox["X", "25", "2"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubsuperscriptBox["X", "25", "2"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubsuperscriptBox["X", "25", "2"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubsuperscriptBox["X", "25", "2"], " ", 
   SubscriptBox["X", "34"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubsuperscriptBox["X", "25", "2"], " ", 
   SubscriptBox["X", "34"]}], "-", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubsuperscriptBox["X", "34", "2"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubsuperscriptBox["X", "34", "2"]}], "+", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubsuperscriptBox["X", "34", "2"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubsuperscriptBox["X", "34", "2"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubsuperscriptBox["X", "34", "2"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubsuperscriptBox["X", "34", "2"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubsuperscriptBox["X", "34", "2"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubsuperscriptBox["X", "34", "2"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubsuperscriptBox["X", "34", "2"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubsuperscriptBox["X", "34", "2"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubsuperscriptBox["X", "34", "2"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubsuperscriptBox["X", "34", "2"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "15", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubsuperscriptBox["T", "25", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubsuperscriptBox["T", "34", "2"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "24", "2"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "14", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubsuperscriptBox["T", "35", "2"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "23", "2"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "13", "2"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{"4", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "12", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubsuperscriptBox["T", "45", "2"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "24", "2"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "24", "2"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "24", "2"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "24", "2"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "24", "2"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "24", "2"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "24", "2"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "24", "2"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "24", "2"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "24", "2"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "24", "2"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "24", "2"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubsuperscriptBox["X", "14", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubsuperscriptBox["X", "14", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubsuperscriptBox["X", "14", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubsuperscriptBox["X", "14", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubsuperscriptBox["X", "14", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubsuperscriptBox["X", "14", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "14", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "14", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "14", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "14", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "14", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "14", "2"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "15", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubsuperscriptBox["T", "25", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubsuperscriptBox["T", "34", "2"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "24", "2"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "14", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubsuperscriptBox["T", "35", "2"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "23", "2"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "13", "2"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "12", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubsuperscriptBox["T", "45", "2"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "15", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubsuperscriptBox["T", "25", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubsuperscriptBox["T", "34", "2"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "24", "2"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "14", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubsuperscriptBox["T", "35", "2"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "23", "2"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "13", "2"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "12", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubsuperscriptBox["T", "45", "2"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "15", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubsuperscriptBox["T", "25", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubsuperscriptBox["T", "34", "2"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "24", "2"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "14", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubsuperscriptBox["T", "35", "2"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "23", "2"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{"4", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "13", "2"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "12", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubsuperscriptBox["T", "45", "2"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"]}], "-", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubsuperscriptBox["X", "35", "2"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubsuperscriptBox["X", "35", "2"]}], "+", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubsuperscriptBox["X", "35", "2"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubsuperscriptBox["X", "35", "2"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubsuperscriptBox["X", "35", "2"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubsuperscriptBox["X", "35", "2"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubsuperscriptBox["X", "35", "2"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubsuperscriptBox["X", "35", "2"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubsuperscriptBox["X", "35", "2"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubsuperscriptBox["X", "35", "2"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubsuperscriptBox["X", "35", "2"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubsuperscriptBox["X", "35", "2"]}], "-", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "23", "2"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "23", "2"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "23", "2"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "23", "2"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "23", "2"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "23", "2"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "23", "2"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "23", "2"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "23", "2"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "23", "2"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "23", "2"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubsuperscriptBox["X", "23", "2"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "15", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubsuperscriptBox["T", "25", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubsuperscriptBox["T", "34", "2"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "24", "2"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "14", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubsuperscriptBox["T", "35", "2"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "23", "2"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "13", "2"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "12", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubsuperscriptBox["T", "45", "2"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "15", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubsuperscriptBox["T", "25", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubsuperscriptBox["T", "34", "2"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "24", "2"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "14", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{"4", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubsuperscriptBox["T", "35", "2"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "23", "2"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "13", "2"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "12", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubsuperscriptBox["T", "45", "2"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubsuperscriptBox["X", "13", "2"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubsuperscriptBox["X", "13", "2"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubsuperscriptBox["X", "13", "2"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubsuperscriptBox["X", "13", "2"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubsuperscriptBox["X", "13", "2"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubsuperscriptBox["X", "13", "2"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "13", "2"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "13", "2"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "13", "2"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "13", "2"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "13", "2"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "13", "2"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "15", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubsuperscriptBox["T", "25", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubsuperscriptBox["T", "34", "2"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "24", "2"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "14", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{"4", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubsuperscriptBox["T", "35", "2"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "23", "2"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "13", "2"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "12", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubsuperscriptBox["T", "45", "2"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "15"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "15", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubsuperscriptBox["T", "25", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubsuperscriptBox["T", "34", "2"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "24", "2"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "14", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubsuperscriptBox["T", "35", "2"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "23", "2"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "13", "2"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "12", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubsuperscriptBox["T", "45", "2"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "25"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "15", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubsuperscriptBox["T", "25", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubsuperscriptBox["T", "34", "2"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "24", "2"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "14", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubsuperscriptBox["T", "35", "2"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "23", "2"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "13", "2"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubsuperscriptBox["T", "12", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubsuperscriptBox["T", "45", "2"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "14"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "15", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{"4", " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubsuperscriptBox["T", "25", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubsuperscriptBox["T", "34", "2"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "24", "2"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "14", "2"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubsuperscriptBox["T", "35", "2"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubsuperscriptBox["T", "23", "2"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "13", "2"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubsuperscriptBox["T", "12", "2"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubsuperscriptBox["T", "45", "2"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "24"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubsuperscriptBox["X", "12", "2"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubsuperscriptBox["X", "12", "2"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubsuperscriptBox["X", "12", "2"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubsuperscriptBox["X", "12", "2"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubsuperscriptBox["X", "12", "2"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubsuperscriptBox["X", "12", "2"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "12", "2"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "12", "2"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "12", "2"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "12", "2"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "12", "2"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubsuperscriptBox["X", "12", "2"], " ", 
   SubscriptBox["X", "34"], " ", 
   SubscriptBox["X", "35"], " ", 
   SubscriptBox["X", "45"]}], "-", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubsuperscriptBox["X", "45", "2"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubsuperscriptBox["X", "45", "2"]}], "+", 
  RowBox[{
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubsuperscriptBox["X", "45", "2"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubsuperscriptBox["X", "45", "2"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubsuperscriptBox["X", "45", "2"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubsuperscriptBox["X", "45", "2"]}], "-", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubsuperscriptBox["X", "45", "2"]}], "+", 
  RowBox[{
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubsuperscriptBox["X", "45", "2"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "15"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubsuperscriptBox["X", "45", "2"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "25"], " ", 
   SubscriptBox["T", "34"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubsuperscriptBox["X", "45", "2"]}], "-", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "14"], " ", 
   SubscriptBox["T", "23"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubsuperscriptBox["X", "45", "2"]}], "+", 
  RowBox[{
   SubscriptBox["T", "12"], " ", 
   SubscriptBox["T", "13"], " ", 
   SubscriptBox["T", "24"], " ", 
   SubscriptBox["T", "35"], " ", 
   SubscriptBox["T", "45"], " ", 
   SubscriptBox["X", "12"], " ", 
   SubscriptBox["X", "13"], " ", 
   SubscriptBox["X", "23"], " ", 
   SubsuperscriptBox["X", "45", "2"]}]}]], "Output",
 CellChangeTimes->{3.9618480978020353`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"a3c50af8-3371-48ab-922b-55c58cd01fc9"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1330, 713},
WindowMargins->{{12, Automatic}, {Automatic, 39}},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"97605516-4a8c-49d0-8fe2-1f660e8888da"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 266, 4, 99, "Section",ExpressionUUID->"38127876-8e12-48db-a204-b3843bbb7d9f"],
Cell[849, 28, 196, 4, 76, "Code",ExpressionUUID->"90069e22-5b31-4ecb-a2be-abf78bd457c1"],
Cell[1048, 34, 529, 11, 76, "Code",ExpressionUUID->"eb4710ba-0ca0-455f-9b87-f13e521877fd"],
Cell[1580, 47, 608, 12, 76, "Code",ExpressionUUID->"e74b1df9-8fd1-443e-b464-cb811e807962"],
Cell[2191, 61, 5013, 134, 338, "Code",ExpressionUUID->"58d44795-ce54-4265-abb2-694503c830c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7241, 200, 628, 17, 100, "Section",ExpressionUUID->"96671486-a033-40eb-8f3e-ca410846fe1a"],
Cell[7872, 219, 301, 6, 50, "Text",ExpressionUUID->"56709338-ad6e-4c3e-8f69-59076f008079"],
Cell[8176, 227, 165, 3, 44, "Input",ExpressionUUID->"24cb5834-2a32-45e5-b295-f21dc3cc2b4d"],
Cell[8344, 232, 151, 3, 50, "Text",ExpressionUUID->"31196537-b013-443e-a2ec-030d8fab2338"],
Cell[CellGroupData[{
Cell[8520, 239, 226, 4, 44, "Input",ExpressionUUID->"47a4672a-c4b6-4efe-a840-0cc63e1e8779"],
Cell[8749, 245, 858, 26, 50, "Output",ExpressionUUID->"7a024c95-82c1-4e48-9775-99d041ae0df2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9644, 276, 248, 5, 44, "Input",ExpressionUUID->"e65a5706-81bd-4c01-b875-fc2693f69398"],
Cell[9895, 283, 17805, 558, 693, "Output",ExpressionUUID->"5addf9fc-1ea1-4f2b-87ec-8d381c267d09"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27749, 847, 351, 9, 99, "Section",ExpressionUUID->"5a1958b0-a2bd-414b-a2c7-4c75e047e452"],
Cell[28103, 858, 217, 5, 50, "Text",ExpressionUUID->"971a3034-93de-4600-bd0b-aae7311e8592"],
Cell[28323, 865, 291, 5, 44, "Input",ExpressionUUID->"0e0d0491-c51c-4cde-b427-5142506de5bb"],
Cell[28617, 872, 193, 3, 50, "Text",ExpressionUUID->"47d0ff24-669f-41e7-a85e-47b6e7cd099e"],
Cell[28813, 877, 529, 15, 44, "Input",ExpressionUUID->"39c365a2-0b13-49d2-9752-bce57b7b16ab"],
Cell[29345, 894, 3500, 105, 236, "Input",ExpressionUUID->"4f80bbee-e351-48ad-9dbb-cd037a3bf830"],
Cell[32848, 1001, 347, 7, 44, "Input",ExpressionUUID->"1127f1c8-bda0-4537-a7eb-addd6eec6866"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33232, 1013, 167, 3, 99, "Section",ExpressionUUID->"66bce86a-9106-4a82-9989-7583f81330f7"],
Cell[33402, 1018, 400, 8, 50, "Text",ExpressionUUID->"3ef92283-7aa8-4677-806b-f597377331c1"],
Cell[33805, 1028, 279, 5, 44, "Input",ExpressionUUID->"ad2a366e-b621-4365-ba62-2bfb96c83f22"],
Cell[34087, 1035, 294, 7, 50, "Text",ExpressionUUID->"b93c8743-b2be-497f-9752-254f8d5cc9ba"],
Cell[CellGroupData[{
Cell[34406, 1046, 395, 9, 44, "Input",ExpressionUUID->"f45b72a2-85cf-433e-bc98-4fba1a53ebe0"],
Cell[34804, 1057, 1235, 37, 80, "Output",ExpressionUUID->"1852a450-f47c-41ba-830d-e747486392c2"]
}, Open  ]],
Cell[36054, 1097, 153, 3, 50, "Text",ExpressionUUID->"00cd2fd2-2356-4950-a3e9-c88ce30b335e"],
Cell[CellGroupData[{
Cell[36232, 1104, 305, 7, 44, "Input",ExpressionUUID->"9e815b0a-3dd2-48ff-a04f-dfbcf58653b2"],
Cell[36540, 1113, 105269, 3196, 3205, "Output",ExpressionUUID->"a3c50af8-3371-48ab-922b-55c58cd01fc9"]
}, Open  ]]
}, Open  ]]
}
]
*)


